Additional results on the four-loop flavour-singlet splitting functions in QCD

We have extended our previous computations, performed analytically for a general gauge group, of the even-$N$ moments $\gamma_{\rm ik}^{\,(3)}(N)$ of the four-loop flavour-singlet splitting functions $P_{\rm ik}^{\,(3)}(x)$ to $N = 22$. The numerical QCD results perfectly agree with all predictions resulting from the approximations for $P_{\rm ik}^{\,(3)}(x)$ that we obtained before from the moments $N \leq 20 $ and endpoint constraints, confirming their reliability for collider-physics applications. Due to the additional analytical constraints provided by our new $N = 22$ results, we are now closing in on determining the all-$N$ forms of all non-rational ($\zeta$-function) contributions to $\gamma_{\rm ik}^{\,(3)}(N)$: only the $n_f^{0} \zeta_3$ parts of the quark-to-gluon (gq) and the $n_f^{1} \zeta_3$ parts of the gluon-to-gluon (qg) cases still need to be completed. Finally we extend our approximations for all $P_{\rm ik}^{\,(3)}(x)$ to $n_f^{} = 6$ light flavours and update those for $P_{\rm gq}^{\,(3)}(x)$ at lower $n_f^{}$.

==> anc/ggq3z3N.h <==
* ----------------------------------------------------------------------
*
*  Four-loop quark-to-gluon splitting function for even integer N,
*      zeta_3 terms  w/o  the nf^0 quadratic-Casimir contributions
*
* ----------------------------------------------------------------------
*
*  The cf*nf*{cf^2,cf*ca,ca^2} parts includes terms ~ delta(N-2),
*  as already the DIS coefficient functions at two and three loops.
*  These terms indicate den(N-2)*S(R(-2),N) non-zeta contributions, 
*  see the complete nf^2 results for gamma_ps and gamma_gq.
*
*  Notations for the reciprocity-respecting d4RA and d4RR*nf parts:
*        eta = 1/N     - 1/(N+1) = 1/{N*(N+1)}
*        nu  = 1/(N-1) - 1/(N+2) = 3/{(N-1)*(N+2)}
*  CARE: the latter is not the only definition we have used ... .
*
*  These results were obtained via Diophatine equations from the even
*  moments N =< 22. The cf*ca^2*nf expression was determined using 
*  the simplifying shift of the [d4RR/nc] colour factor shown below. 
*
* ..Reference: Additional results on the four-loop
*                flavour-singlet splitting functions in QCD
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              preprint DESY-25-138, LTH 1410
*
* ----------------------------------------------------------------------

 L ggq3z3N =

  + [d4RA/nc]* 128*z3* (
       ( 7/12
       + 33/2* eta
       - 96* S(R(1),N)* eta
       + 32* S(R(1),N)* nu
       - 24* S(R(-2),N)
       - 6* S(R(1),N)* eta^2
       + 10* S(R(-2),N)* eta
       - 16* S(R(-2),N)* nu
       + 43* S(R(1),N)^2* eta
       - 16* S(R(1),N)^2* nu
       - 8* (S(R(-2,1),N)-S(R(1,-2),N))
       + 8* S(R(1),N)*S(R(-2),N)
       - 1* S(R(3),N)
     ) * (2*den(N-1)-2*den(N)+den(N+1))
     + ( - 40
       - 24* S(R(1),N)
       + 72* S(R(-2),N)
       + 10* S(R(1),N)^2
       - 72* (S(R(-2,1),N)-S(R(1,-2),N))
       - 72* S(R(1),N)*S(R(-2),N)
       - 36* S(R(3),N)
     ) * den(N-1)*den(N+1)*den(N)
    )

  + (24*[d4RR/nc]*nf + cf*ca^2*nf)* 32/3*z3* (
     ( - 7/12
       - 3* eta
       - 8* S(R(1),N)* eta^2
       + 8* S(R(-2),N)* eta
     ) * (2*den(N-1)-2*den(N)+den(N+1))
     + ( 4
       - 16* S(R(-2),N)
     ) * den(N-1)*den(N)*den(N+1)
    )

  + cf*ca^2*nf* 32/9* z3* (
         865/4* den(-1+N)
       - 13259/12* den(N)
       + 24671/24* den(1+N)
       + 260/3* den(2+N)
       + 31* den(-1+N)^2
       + 803* den(N)^2
       + 308* den(1+N)^2
       + 76* den(2+N)^2
       + 36* den(-1+N)^3
       - 54* den(N)^3
       + 24* den(1+N)^3
       + 54* (2*den(N)^4 - den(1+N)^4)
     + S(R(1),N) * (
         40* den(-1+N)
       + 122* den(N)
       - 257/2* den(1+N)
       + 6* den(2+N)
       - 90* den(-1+N)^2
       + 30* den(N)^2
       - 111* den(1+N)^2
       )
    - 24* S(R(1,1),N)* (2*den(-1+N) - 2*den(N) + den(1+N))
    - 18*  S(R(2),N) * (2*den(-1+N) - 2*den(N) + den(1+N))
    - 27* S(R(-2),N) * (2*den(-1+N) - 2*den(N) + den(1+N))
    - 2* delta_(N-2)
    )
 
  + cf^2*ca*nf* 32/9* z3* (
       + 191/2* den(-1+N)
       + 7642/3* den(N)
       - 32591/12* den(1+N)
       - 220/3* den(2+N)
       + 74* den(-1+N)^2
       - 2289* den(N)^2
       - 1373/2* den(1+N)^2
       - 96* den(2+N)^2
       + 360* den(N)^3
       + 39* den(1+N)^3
       - 72* den(-1+N)^3
       - 288*  (den(N)^4 - den(1+N)^4)
     + S(R(1),N) * (
       - 118* den(-1+N)
       - 700 *den(N)
       + 674* den(1+N)
       - 28* den(2+N)
       + 24* den(-1+N)^2
       + 240* den(N)^2
       + 348* den(1+N)^2
       - 72* (2*den(N)^3 - den(1+N)^3)
       )
    + 102* S(R(1,1),N)* (2*den(-1+N) - 2*den(N) + den(1+N))
    -  54* S(R(2),N)  * (2*den(-1+N) - 2*den(N) + den(1+N))
    -  18* S(R(-2),N) * (2*den(-1+N) - 2*den(N) + den(1+N))
    + 5* delta_(N-2)
    )

  + cf^3*nf* 32/9* z3* (
       - 1372/3* den(-1+N)
       - 2233/2* den(N)
       + 6049/4* den(1+N)
       - 20/3* den(2+N)
       - 16* den(-1+N)^2
       + 1477* den(N)^2
       + 305* den(1+N)^2
       + 32* den(2+N)^2
       - 186 *den(N)^3
       - 87* den(1+N)^3
       + 216* (den(N)^4 - den(1+N)^4)
     + S(R(1),N) * (
       - 30*den(-1+N)
       + 856 *den(N)
       - 725* den(1+N)
       + 32* den(2+N)
       + 96* den(-1+N)^2
       - 288* den(N)^2
       - 300* den(1+N)^2
       + 108* (2*den(N)^3 - den(1+N)^3)
       )
    - 78* S(R(1,1),N)* (2*den(-1+N) - 2*den(N) + den(1+N))
    + 72*  S(R(2),N) * (2*den(-1+N) - 2*den(N) + den(1+N))
    + 60* S(R(-2),N) * (2*den(-1+N) - 2*den(N) + den(1+N))
    - 10/3* delta_(N-2)
    )

* from here also the non-zeta contributions are known.

  + cf^2*nf^2* 64/27* z3* (
       + 52*den(-1+N)
       - 89*den(N)
       + 76*den(1+N)
       + 4*den(2+N)
       + 12*den(-1+N)^2
       + 42*den(N)^2
       + 9*den(1+N)^2
    - 6* S(R(1),N) * (2*den(-1+N) - 2*den(N) + den(1+N))
    )
  + cf*ca*nf^2* 32/9* z3* (
         63*den(N)
       - 103/3*den(-1+N)
       - 54*den(1+N)
       - 8/3*den(2+N)
       - 8*den(-1+N)^2
       - 28*den(N)^2
       - 12*den(1+N)^2
    + 6* S(R(1),N) * (2*den(-1+N) - 2*den(N) + den(1+N))
    + 1/3* delta_(N-2)
    )
  - cf*nf^3* 128/27*z3 * (2*den(-1+N) - 2*den(N) + den(1+N))
    ;


==> anc/gij3N22.h <==
* -----------------------------------------------------------------------------
*
*   The flavour-singlet anomalous dimensions gamma_ps,qg,gq,gg(N) 
*   up to four loops at N = 22
*
* -----------------------------------------------------------------------------
*
*   Notations: z3 = Zeta(3), ..., z5 = Zeta(5) are Riemann-zeta values,
*              nf = number of flavors; for the group invariants see the paper.
*              MSbar at mu_r = mu_f, expansion in alpha_s/(4*pi): 
*              gij0N22 (one-loop), gij1N22 (two-loop), gij2N2 (three-loop), 
*              gij3N22 (four-loop) etc.
*              `-' relative to splitting functions
*
*   Reference: Additional results on the four-loop
*                flavour-singlet splitting functions in QCD
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              preprint DESY-25-138, LTH 1410
*
*   The results for lower even N have been determined and presented before in
*
*    Low moments of the four-loop splitting functions in QCD 
*    S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*    arXiv:2111.15561, Phys. Lett. B825 (2022), 136853
*   
*    Additional moments and x-space approximations
*       of four-loop splitting functions in QCD      
*    S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*    arXiv:2310.05744, Phys.Lett.B 849 (2024) 138468
*
*    Four-loop splitting functions in QCD - The quark-quark case - 
*    G. Falcioni, F. Herzog, S. Moch and A. Vogt
*    arXiv:2302.07593, Phys. Lett. B842 (2023) 137944
*
*    Four-loop splitting functions in QCD - The gluon-to-quark case -
*    G. Falcioni, F. Herzog, S. Moch and A. Vogt
*    arXiv:2307.04158,  Phys. Lett. B846 (2023) 138215
*
*    Four-loop splitting functions in QCD - The quark-to-gluon case -
*    G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*    arXiv:2404.09701, Phys. Lett. B856 (2024) 138906
*
*    Four-loop splitting functions in QCD - The gluon-gluon case -
*    G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*    arXiv:2410.08089, Phys. Lett. B860 (2025) 139194
*
* -----------------------------------------------------------------------------

L  gps1N22=
      +cf*nf * ( -528205/6121436706 );

L  gps2N22=
      +cf*nf^2 * ( -333882919401509700026423/17340703614347673887046720)
      +cf*ca*nf * ( -361353160044733155981059476850359/2417867085715122340803317868054000 - 129032/1344189*z3)
      +cf^2*nf * ( 3137278379738708873784851493430033/14067590316887984528310213050496000 + 129032/1344189*z3);

L  gps3N22=
      +nf*[d4RR/nc]*(4771652488240839222919134900422144941/76483200416054917115782082131200000
        -423441280/4032567*z5+173997356719548534957639149/4779301517318176502553900*z3)
      +cf*nf^3*(-468362287708579371348464949691769/11605762011432587235855925766659200+258064/12097701*z3)
      +cf*ca*nf^2*(66744534859555440760197159616828746745698539/186419718408057746254017507776948489273088000
        -645160/4032567*z4+880814272/5843189583*z3)
      +cf^2*nf^2*(-5099805882936683284299353755270960005973264367/22459137503446957048698299746460937040995840000
         +645160/4032567*z4-86345188824326/269891083649187*z3)
      +cf*ca^2*nf*(1831358367634045627224427424119534549689599672007632087/831778200084908674750810296804135166281948313651200000
         -43252760/12097701*z5+37058312318711/29987898183243*z4+288578520276256276947996283139/121356024127743137752848628800*z3)
      +cf^2*ca*nf*(-9537919946411547709924507049793808769430551963371399901/1663556400169817349501620593608270332563896627302400000
         +645160/4032567*z5-53983543516568/29987898183243*z4-1243658345859994178447/1058651014306939797744*z3)
      +cf^3*nf*(27144237576677130838711174348368669911076088902408313217/3327112800339634699003241187216540665127793254604800000
         -1290320/1344189*z5+5641743732619/9995966061081*z4-318367588091247494265721/361264658632243205980140*z3);

L  gqg0N22 =
       + nf * (  - 127/1518 );

L  gqg1N22 =
       + ca*nf * ( 108581251285561567/51819088060643904 )
       + cf*nf * (  - 32327870390321113/13636602121222080 );

L  gqg2N22 =
       + ca*nf^2 * (  - 561054517284977159320937/2477833333795809557568000 )
       + cf*nf^2 * ( 289229924440047854222200233264967/589499022802925065948237499258880 )
       + ca^2*nf * (  - 285283825673573938850699698052346305814059/15594430299521738817074890334144633856000 + 33526362973/3225285492*z3 )
       + cf*ca*nf * ( 1193354524017946175388375747682452665355683/31188860599043477634149780668289267712000 - 43151277181/3225285492*z3 )
       + cf^2*nf * (  - 218548655772037985325094454169923332363627/10396286866347825878049926889429755904000 + 191016/64009*z3 );

L  gqg3N22 =
      +nf*[d4RA/na]*(-3810637698789182589166962695084388793/50988800277369944743854721420800000
        +2229427574560/5644249611*z5-6094498287658989563858609839/22940647283127247212258720*z3)
      +nf^2*[d4RR/na]*(-2383933818125968184095797251/46488224159447278336128000
        +40643840/576081*z5-74838165463102148/6145124353087005*z3)
      +ca*nf^3*(126343754127232276875953655744089/785539349741617315822338641280000-167133439037/152394739497*z3)
      +cf*nf^3*(1384185768719724959140935874368044957253277/66578470860020623662149109920338746168960000+33786002140459/38555869092741*z3)
      +ca^2*nf^2*(-6462650086648019415443026598069441636721506100243643/939331677114521371824743418186488047749235814400000
        +2540240/1728243*z5+7261415246443/611997922107*z4-354099245860762766307319/13762463185990217370672*z3)
      +cf*ca*nf^2*(-127782475417386997739503642627913187626862415117794169/316867885746631876095546779734908634774075548057600000
        -152491267750345/8567970909498*z4+1229037023912178380313613/31759530429208193932320*z3)
      +cf^2*nf^2*(7435370819699556380183158314263420682408867613108511183/950603657239895628286640339204725904322226644172800000
        +200914839131/33865497666*z4-1281373405931715198600583/103218473894926630280040*z3)
      +ca^3*nf*(17275619268122124906361907340026494259937400517669185527192679/111764373189009008808916877960978034022972831008684441600000
        -4819148746285/67730995332*z5-66060918332857867759/575630557583713632*z4
        +4237301575461501673836836219981/153291819950833437161493004800*z3)
      +cf*ca^2*nf*(
        -1723671160224114092426578739601775966167925924769421470190393667/3352931195670270264267506338829341020689184930260533248000000
        +412510829265/1075095164*z5+12669712860380923416023/60441208546289931360*z4
        -649796567719936732898841253461977/7281361447664588265170917728000*z3)
      +cf^2*ca*nf*(
         263495977106944686412539673552524792748083140531536877569143977/419116399458783783033438292353667627586148116282566656000000
         -6908656154875/11288499222*z5-1148280565216821781729/10073534757714988560*z4
         +426838279565664147292045705720627/2427120482554862755056972576000*z3)
      +cf^3*nf*(-360559931378243878964783136466534067956903437618887843864699/1319532150991841898570447201428312089999679232688128000000
        +77527598620/245402157*z5+578183477935041694523/30220604273144965680*z4
        -10661216839059385141837716718993/82742743723461230286033156000*z3);


L  ggq0N22 =
       + cf * (  - 508/5313 );

L  ggq1N22 =
       + cf*nf * (  - 48219598199/355587725493 )
       + cf^2 * ( 1064890798393191690329/1903898069208132837840 );

L  ggq2N22 =
       + cf*nf^2 * ( 622811210601869252191/5711694207624398513520 )
       + cf*ca*nf * (  - 1881385296380640042712416323101/21844084342993764795512753184000 + 8128/5313*z3 )
       + cf^2*nf * (  - 8134136031657180898691362759888771/19342936685720978726426542944432000 - 8128/5313*z3 )
       + cf*ca^2 * ( 12015436666975983987469992147503478846809/9096751008054347643293686028251036416000 - 66388224842/13169915759*z3 )
       + cf^2*ca * (  - 23519149190347450427657543618445315882719/1299535858293478234756240861178719488000 + 199164674526/13169915759*z3 )
       + cf^3 * ( 907382054418017955860301607488515810071/56384820297857526714630285299076672000 - 132776449684/13169915759*z3 );

L  ggq3N22 =
      +[d4RA/nc]*(-3810637698789182589166962695084388793/89230400485397403301745762486400000
        -6094498287658989563858609839/40146132745472682621452760*z3+8917710298240/39509747277*z5)
      +nf*[d4RR/nc]*(-2383933818125968184095797251/81354392279032737088224000-299352661852408592/43015870471609035*z3+162575360/4032567*z5)
      +cf*nf^3*(1592421949768461095562551154551/3822714760023908839214731807200-32512/143451*z3)
      +cf*ca*nf^2*(-37657295064789710217102953122806488241419/29239556811603260282015419376521188480000
        +32512/15939*z4-1024894785160/1066763176479*z3)
      +cf^2*nf^2*(14419170169389405752299622750480576874859567/11651232400503609140876094236059280579568000
        -32512/15939*z4+2463044656496/1066763176479*z3)
      +cf*ca^2*nf*(-107540338447339584673051150618836693843786032479407041/36164269568909072815252621600179789838345578854400000
        -133906880/12097701*z5-368842447989692/29987898183243*z4+7193334729924510201427/246934148073987153780*z3)
      +cf^2*ca*nf*(249167231095782367164545318724726003893497926781218979/831778200084908674750810296804135166281948313651200000
        -40640/15939*z5+637357131311632/29987898183243*z4-1927955699252891935475921/180632329316121602990070*z3)
      +cf^3*nf*(-9106795540729822447252515307533949880691219005898049/24464064708379666904435596964827504890645538636800000
        +81280/5313*z5-1061322858980/118529241831*z4-476362175359316632635209/25804618473731657570010*z3)
      +cf*ca^3*(838168957919971745941882717701976959605144167071066891224479/65195884360255255138534845477237186513400818088399257600000  
        -156381446930/6238381149*z5-238991866849751167/1175245721733415332*z4
        -63925515097477464908665329999181/2548476506682605892809821204800*z3)
      +cf^2*ca^2*(
        -7033360499414036351789237883502252039714921571789277061765421/26194774966173986439589893272104226724134257267660416000000
        +5782041496870/13169915759*z5+1551809103986783059567/52886057478003689940*z4
        -10304281919862409454000321308469/65012155782719538081883194000*z3)
      +cf^3*ca*(
        206003883349125053689977262040591693421768120833271039002381393/419116399458783783033438292353667627586148116282566656000000
        -1530801120040/1717815099*z5-381678739491889796758/4407171456500307495*z4
        +47163103448793652635305347261/103133761763573470798118250*z3)
      +cf^4*(-115440871244206858481225194035838370454078329010606897935524799/488969132701914413539011341079278898850506135662994432000000
        +2799408517960/5644249611*z5+342044082410941/5952229318035*z4-66241113405753213469306855164743/227542545239518383286591179000*z3);


L  ggg0N22 =
       + nf * ( 2/3 )
       + ca * ( 988808455/89237148 );

L  ggg1N22 =
       + ca*nf * (  - 696105665680/50798246499 )
       + cf*nf * ( 2055947627/1020239451 )
       + ca^2 * ( 412987084086666620248745213/10659290656806599714786880 );

L  ggg2N22 =
       + ca*nf^2 * (  - 648057715871521/170457526515276 )
       + cf*nf^2 * (  - 6781173476857589823943313/5780234538115891295682240 )
       + ca^2*nf * ( 2202006580784542119740802382651309/128151961478896753467008152012800 - 95128514342/806321373*z3 )
       + cf*ca*nf * (  - 1255640024161965629541092595938670131/10316232899051188654094156237030400 + 95205305654/806321373*z3 )
       + cf^2*nf * (  - 21714054785036738715786465457916009/22106213355109689973058906222208000 - 6096/64009*z3 )
       + ca^3 * ( 130875094396279480044256559292164756260912987/606305674330479456415717264009938125568000 );

L  ggg3N22 =
      +[d4AA/na]*(2059376634376930673356585999995238278647/611865603328439336926256657049600000
        +4325002786990066966886573851/417102677875040858404704*z3-883285615576632050/55300476272041*z5)
      +nf*[d4RA/na]*(-2697879353441085526088818397416652567/19120800104013729278945520532800000
        -6784846923764205269547322444/3584476137988632376915425*z3+30896200711520/16932748833*z5)
      +nf^2*[d4RR/na]*(1377959702142655845312304584743174897/728411432533856353483638877440000
        -4282807040/576081*z5+323429307666373082362/68319323690202585*z3)
      +ca*nf^3*(-211929916970091160044125/144505863452897282392056+5264045324/602350749*z3)
      +cf*nf^3*(-13090832063043878046580105182292199/23211524022865174471711851533318400-258064/12097701*z3)
      +ca^2*nf^2*(7954018871766279472266430722586787152468645331/216138803951371300004657980031244625244160000
        -267675440/1728243*z5-95128514342/806321373*z4+95975856624108125795821/263985866738942788440*z3)
      +cf*ca*nf^2*(86705667957954091736399715900072577365143200631/932098592040288731270087538884742446365440000
        +2000395029470/16932748833*z4-365567908653113/1303821660141*z3)
      +cf^2*nf^2*(-1912642678912139708205103378219923049637778657829/157213962524128699340888098225226559286970880000
        -642112/4032567*z4+5312912787577646/269891083649187*z3)
      +ca^3*nf*(-16893932077839621051245851879018529998506918628413933647/24109513045939381876835081066786526558897052569600000
        +3687397723810/7256892357*z5 +47564257171/73301943*z4
        -18360340758721692090712631839381/14002618168585746663790226400*z3)
      +cf*ca^2*nf*(-1584314324827178589386027368060768556062335393032264891861/3327112800339634699003241187216540665127793254604800000
        +78487621270/105172353*z5-19495518820936226/29987898183243*z4+108876259075792169315828716211/224733378014339143986756720*z3)
      +cf^2*ca*nf*(6973043222003338465999170594654722169458510456938898093/23765091430997390707166008480118147608055666104320000
        -6652935335300/5644249611*z5+53858879220812/29987898183243*z4+12694135944589860757426043/17840230055913244739760*z3)
      +cf^3*nf*(-68978030545580684485470547512991272441654878965846967633/3327112800339634699003241187216540665127793254604800000
        +123680/366597*z5-5641743732619/9995966061081*z4-1399869776455938702809/1263163142070780440490*z3)
      + ca^4 * ( 
        145267694114575314964209691288365616920128141866191324687998439229/109503007371484726530683126463567578467908014061275393064960000
        -441642807788316025/331802857632246*z5 + 48489400214101969658586470078095358711/42804211406241048575633756955820800*z3 );


==> anc/gps3z3N.h <==
* ----------------------------------------------------------------------
*
*   Four-loop pure-singlet quark-quark splitting function for even N, 
*       all zeta_3 terms
*
* ----------------------------------------------------------------------
*
*   The [d4RR/nc]*nf and cf*ca^2*nf terms include sums w/o denominators:
*      S_{-2} and one weight-3 combination. 
*   The latter vanishes as 1/N^2 (*{lnN,1}) at large N. 
*   Together with the constant-N z5 terms, the S_{-2} parts indicate 
*   the presence of the functions f(N) of eq. (3.21) of hep-ph/0504242.
*   The w=3 combination does not contribute to the large-n_c limit.
*
*   The cf*nf*{cf^2,cf*ca,ca^2,ca*nf} parts includes terms ~ delta(N-2), 
*   as already the DIS coefficient functions at two and three loops. 
*   Also these contributions vanish in the large-n_c limit.
*
*   Notations for the reciprocity-respecting [d4RR/nc]*nf part: 
*         eta = 1/N     - 1/(N+1) = 1/{N*(N+1)}
*         nu  = 1/(N-1) - 1/(N+2) = 3/{(N-1)*(N+2)}
*   CARE: the latter is not the only definition we have used ... .
*
*   These results were obtained via Diophatine equations from the even
*   moments N =< 22. The cf*ca^2*nf expression was found via the simpler
*   large-n_c limit.
*
* ..Reference: Additional results on the four-loop
*                flavour-singlet splitting functions in QCD
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              preprint DESY-25-138, LTH 1410
*
* ----------------------------------------------------------------------

 L gps3z3N =

    [d4RR/nc]*nf* 256*z3* (
       + 8/3* eta
       - 3* eta^2
       - 70* S(R(1),N)* eta
       + 64/3* S(R(1),N)* nu
       - 1/3* S(R(-2),N)
*
       - 68* S(R(1),N)* eta^2
       + 92/3* S(R(-2),N)* eta
       - 32/3* S(R(-2),N)* nu
       + 27* S(R(1),N)^2* eta
       - 32/3* S(R(1),N)^2* nu
       + 6* (S(R(-2,1),N)-S(R(1,-2),N))
       + 6* S(R(1),N)*S(R(-2),N)
       + 3* S(R(3),N)
*
       - 24* S(R(1),N)* eta^3
       + 20* S(R(-2),N)* eta^2
       + 22* S(R(1),N)^2* eta^2
       - 12* (S(R(-2,1),N)-S(R(1,-2),N))* eta
       - 12* S(R(1),N)*S(R(-2),N)* eta
       - 6* S(R(3),N)* eta
    )

  + cf^3*nf* 32/3*z3* ( 
       + 75* den(-1+N)
       + 2673/4* den(N)
       - 2769/4* den(1+N)
       - 51* den(2+N)
       - 690* den(N)^2
       - 165* den(1+N)^2
       - 96* den(2+N)^2
       + 300* den(N)^3
       - 18* den(1+N)^3
       - 186* den(N)^4
       + 102* den(1+N)^4
     + S(R(1),N) * (
       + 16 * den(-1+N)
       + 204* den(N)
       - 240* den(1+N)
       + 20* den(2+N)
       - 156* den(N)^2
       - 72* den(1+N)^2
       + 96* den(2+N)^2
       + 96* den(N)^3
       + 144* den(1+N)^3 )
     + S(R(1,1),N) * (
       - 36* (den(N) - den(1+N))
       - 48* (den(-1+N) - den(2+N))
       + 72* (den(N)^2 + den(1+N)^2) )
     + S(R(2),N) * (
       - 12* (den(N) - den(1+N))
       - 16* (den(-1+N) - den(2+N))
       + 24* (den(N)^2 + den(1+N)^2) )
     + S(R(-2),N) * (
       - 36* (den(N) - den(1+N))
       - 48* (den(-1+N) - den(2+N))
       + 72* (den(N)^2 + den(1+N)^2) )
     + 2/3* delta_(N-2)
     )

  + cf^2*ca*nf* 32/3*z3* ( 
       - 742/9* den(-1+N)
       - 1505/4* den(N)
       + 731/4* den(1+N)
       + 4967/18* den(2+N)
       + 100/3* den(-1+N)^2
       + 1395/2* den(N)^2
       - 9/2* den(1+N)^2
       + 336* den(2+N)^2
       - 335* den(N)^3
       - 49* den(1+N)^3
       + 56* den(2+N)^3 
       + 282* den(N)^4
       - 186* den(1+N)^4
     + S(R(1),N) * (
       - 130/3* den(-1+N)
       - 323* den(N)
       + 353* den(1+N)
       + 40/3* den(2+N)
       - 8* den(-1+N)^2
       + 250* den(N)^2
       + 163* den(1+N)^2
       - 116* den(2+N)^2
       - 78* den(N)^3
       - 198* den(1+N)^3 )
     + S(R(1,1),N) * (
       + 72* (den(N) - den(1+N))
       + 48* (den(-1+N) - den(2+N))
       - 96* (den(N)^2 + den(1+N)^2) )
     + S(R(2),N) * (
       - 9* (den(N) - den(1+N))
       + 12*(den(-1+N) - den(2+N))
       - 6* (den(N)^2 + den(1+N)^2) )
     + S(R(-2),N) * (
       + 24* (den(N) - den(1+N))
       + 32* (den(-1+N) - den(2+N))
       - 48* (den(N)^2 + den(1+N)^2) )
     - 7/9* delta_(N-2)
     )
 
  + cf*ca^2*nf* 32/3*z3* ( 
       - 899/18* den(-1+N)
       - 2357/12* den(N)
       + 5183/12* den(1 + N)
       - 1670/9* den(2 + N)
       - 2/3* den(-1+N)^2
       - 28/3* den(N)^2
       + 961/6* den(1+N)^2
       - 622/3* den(2+N)^2
       - 16* den(-1+N)^3
       + 44* den(N)^3
       + 79* den(1+N)^3
       - 40* den(2+N)^3
       - 96* den(N)^4
       + 84* den(1+N)^4
     + S(R(1),N) * (
       - 54* den(-1+N)
       + 749/2* den(N)
       - 737/2* den(1+N)
       + 48* den(2+N)
       + 40* den(-1+N)^2
       - 251/2* den(N)^2
       - 245/2* den(1+N)^2
       + 52* den(2+N)^2
       + 51* den(N)^3 
       - 15* den(1+N)^3 )
     + S(R(1,1),N) * (
       - 34*  (den(N) - den(1+N))
       - 64/3*(den(-1+N) - den(2+N))
       + 44*  (den(N)^2 + den(1+N)^2) )
     + S(R(2),N) * (
         20*  (den(N) - den(1+N))
       + 44/3*(den(-1+N) - den(2+N))
       - 28*  (den(N)^2 + den(1+N)^2) )
     + S(R(-2),N)/3 * (
       - 1
       + 26* (den(N) - den(1+N))
       + 40* (den(-1+N) - den(2+N))
       - 48* (den(N)^2 + den(1+N)^2) )
     + ( S(R(-3),N) - 2*S(R(-2,1),N) - S(R(3),N)/2 ) * (
       + 3
       - 6* (den(N) - den(1+N)) )
     + 2/9*delta_(-2+N)
     )
 
* From here also the non-zeta parts are known.

  + cf^2*nf^2* 32/9*z3* (
       + 12* den(-1+N)
       - 16* den(-1+N)^2
       - 335* den(N)
       + 145* den(N)^2
       - 66* den(N)^3
       + 287* den(1+N)
       + 187* den(1+N)^2
       + 90* den(1+N)^3
       + 36* den(2+N)
       + 8* den(2+N)^2
     + S(R(1),N) * (
       - 8* (den(-1+N) - den(2+N))
       - 6* (den(N) - den(1+N))
       + 12*(den(1+N)^2 + den(N)^2) )
     )
  + cf*ca*nf^2* 32/9*z3* (
       - 38/3* den(-1+N)
       + 1125/3* den(N)
       - 354* den(1+N)
       - 25/3* den(2+N)
       + 16* den(-1+N)^2
       - 156* den(N)^2
       - 189* den(1+N)^2
       - 8* den(2+N)^2
       + 66* den(N)^3
       - 126* den(1+N)^3
       - 1/3* delta_(N-2)
     )
  + cf*nf^3* 32/9*z3* (
       + 4* den(N-1)
       + 3* den(N)
       - 3* den(N+1)
       - 4* den(N+2)
       - 6* den(N)^2
       - 6* den(N+1)^2
     );


==> anc/gqg3z3N.h <==
* ----------------------------------------------------------------------
*
*   Four-loop gluon-to-quark splitting function for even integer N,
*      zeta_3 terms  w/o  the nf^1 quadratic-Casimir contributions.
*
* ----------------------------------------------------------------------
*
*   The delta_(N-2) terms indicate den(N-2)*S(R(-2),N) non-zeta 
*   contributions, see the complete nf^2 results for ps, gq.
*
*   Notations for the reciprocity-respecting d4RA*nf, d4RR*nf^2 parts:
*         eta = 1/N     - 1/(N+1) = 1/{N*(N+1)}
*         nu  = 1/(N-1) - 1/(N+2) = 3/{(N-1)*(N+2)}
*   CARE: the latter is not the only definition we have used ... .
*
*   These results were obtained via Diophatine equations from the even
*   moments N =< 22. The ca^2*nf^2 expression was determined using the 
*   simplifying shift of the [d4RR] colour factor shown below.
*
* ..Reference: Additional results on the four-loop
*                flavour-singlet splitting functions in QCD
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              preprint DESY-25-138, LTH 1410
*
* ----------------------------------------------------------------------

 L gqg3z3N =

  + [d4RA/na]*nf* 256*z3* (
       ( 7/12 
       + 33/2* eta
       - 96* S(R(1),N)* eta 
       + 32* S(R(1),N)* nu
       - 24* S(R(-2),N) 
       - 6* S(R(1),N)* eta^2 
       + 10* S(R(-2),N)* eta
       - 16* S(R(-2),N)* nu
       + 43* S(R(1),N)^2* eta
       - 16* S(R(1),N)^2* nu
       - 8* (S(R(-2,1),N)-S(R(1,-2),N))
       + 8* S(R(1),N)*S(R(-2),N)
       - 1* S(R(3),N)
     ) * (den(N)-2*den(N+1)+2*den(N+2)) 
     + ( - 40 
       - 24* S(R(1),N) 
       + 72* S(R(-2),N) 
       + 10* S(R(1),N)^2 
       - 72* (S(R(-2,1),N)-S(R(1,-2),N)) 
       - 72* S(R(1),N)*S(R(-2),N) 
       - 36* S(R(3),N) 
     ) * den(N)*den(N+1)*den(N+2)
    )

  + (48*[d4RR/na]*nf^2 + ca^2*nf^2)* 32/3*z3* (
     ( - 7/12 
       - 3* eta
       - 8* S(R(1),N)* eta^2 
       + 8* S(R(-2),N)* eta
     ) * (den(N)-2*den(N+1)+2*den(N+2)) 
     + ( 4
       - 16* S(R(-2),N)
     ) * den(N)*den(N+1)*den(N+2)
    )

  + ca^2*nf^2* 32/3* z3* (
         19/3* den(-1+N)
       + 10799/24* den(N)
       - 3983/12* den(1+N)
       - 557/4* den(2+N)
       + 8* den(-1+N)^2
       - 836/3* den(N)^2
       - 700/3* den(1+N)^2
       - 90* den(2+N)^2
       + 114* den(N)^3
       - 30* den(1+N)^3
       - 12* den(2+N)^3
       - 18* (3*den(N)^4 - 2*den(1+N)^4)
     + S(R(1),N) * (
       - 10* den(-1+N)
       + 544/3* den(N)
       - 731/3* den(1+N)
       + 421/6* den(2+N)
       - 74* den(N)^2
       - 36* den(1+N)^2
       + 24* den(2+N)^2
       + 36* (den(N)^3 - 2*den(1+N)^3) )
     - 4* S(R(1,1),N)* (den(N) - 2*den(1+N) + 2*den(2+N))
     -    S(R(2),N)  * (den(N) - 2*den(1+N) + 2*den(2+N))
     + 3* S(R(-2),N) * (den(N) - 2*den(1+N) + 2*den(2+N))
     + 1/9* delta_(N-2)
     )

  + cf*ca*nf^2* 32/3* z3* (
       - 86/3* den(-1+N)
       - 11993/12 * den(N)
       + 1828/3* den(1+N)
       + 462* den(2+N)
       - 32/3* den(-1+N)^2
       + 2035/3 *den(N)^2
       + 1901/3 *den(1+N)^2
       + 515/3 *den(2+N)^2
       - 271* den(N)^3
       - 84* den(1+N)^3
       + 20* den(2+N)^3
       + 72* (2*den(N)^4 - den(1+N)^4)
     + S(R(1),N) * (
       + 68/3 *den(-1+N)
       - 2581/6 *den(N)
       + 1771/3 *den(1+N)
       - 383/2 *den(2+N)
       + 165* den(N)^2
       + 86* den(1+N)^2
       - 62* den(2+N)^2
       - 84* (den(N)^3 - 2*den(1+N)^3) )
     + 10* S(R(1,1),N)* (den(N) - 2*den(1+N) + 2*den(2+N))
     -     S(R(2),N)  * (den(N) - 2*den(1+N) + 2*den(2+N))
     -  4* S(R(-2),N) * (den(N) - 2*den(1+N) + 2*den(2+N))
     - 1/3* delta_(N-2)
     )

  + cf^2*nf^2* 32/3* z3* (
         280/9* den(-1+N)
       + 1609/3* den(N)
       - 1525/6* den(1+N)
       - 3085/9* den(2+N)
       - 2401/6* den(N)^2
       - 1204/3* den(1+N)^2
       - 316/3* den(2+N)^2
       + 153* den(N)^3
       + 110* den(1+N)^3
       - 16* den(2+N)^3
       - 24* (4*den(N)^4 - den(1+N)^4)
     + S(R(1),N) * (
       - 32/3* den(-1+N)
       + 517/3* den(N)
       - 770/3* den(1+N)
       + 322/3* den(2+N)
       - 58* den(N)^2
       - 20* den(1+N)^2
       + 32* den(2+N)^2
       + 36* (den(N)^3 - 2*den(1+N)^3) )
     - 6* S(R(1,1),N)* (den(N) - 2*den(1+N) + 2*den(2+N))
     + 2* S(R(2),N)  * (den(N) - 2*den(1+N) + 2*den(2+N))
     + 4* S(R(-2),N) * (den(N) - 2*den(1+N) + 2*den(2+N))
     + 1/9* delta_(N-2)
     )

  + ca*nf^3* 32/9* z3* (
       + 4/3* den(N-1)
       + den(N)
       + 4* den(N+1)
       - 19/3* den(N+2)
       - 2* den(N)^2
       - 4* den(N+1)^2
       - 4* den(N+2)^2
       - 2* S(R(1),N)* (den(N) - 2*den(1+N) + 2*den(2+N))
     )
  + cf*nf^3* 32/9* z3* (
       + 16/3* den(N-1) 
       - 107/2* den(N) 
       + 92* den(N+1) 
       - 136/3* den(N+2) 
       + 17* den(N)^2 
       - 2* den(N+1)^2 
       - 16* den(N+2)^2 
       - 12* den(N)^3 
       + 24* den(N+1)^3 
       + 2* S(R(1),N)* (den(N) - 2*den(1+N) + 2*den(2+N))
     )
     ;


==> anc/xPgg3a.f <==
*
* ..File: xPgg3a.f   
*
* ..The 4-loop MSbar gluon-gluon splitting function P_{gg}^(3) 
*    for the  evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..These are approximations for fixed  nf = 3,...,6  based on the 
*    first 10 even moments together with small-x/large-x constraints.
*    The two sets providing the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*   
* ..Reference: Four-loop splitting functions in QCD 
*                - The gluon-gluon case -
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              arXiv:2410.08089 = Phys. Lett. B860 (2025) 139194
*
*   Update (nf = 6 added):  
*              Additional results on the four-loop
*                flavour-singlet splitting functions in QCD
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              preprint DESY-25-138, LTH 1410
*
* =====================================================================
*
* ..The regular part
*
       FUNCTION P3GGA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf,nf2,nf3
       COMMON / P3GSOFT / A4gluon
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(1.D0-Y)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
*  Known large-x coefficients [except delta(1-x)]
*
       A4gluon =  40880.330D0     - 11714.246D0*nf
     ,          + 440.04876D0*nf2 + 7.3627750D0*nf3
       Ccoeff  = 8.5814120D+4 - 1.3880515D+4*nf + 1.3511111D+2*nf2
       Dcoeff  = 5.4482808D+4 - 4.3411337D+3*nf - 2.1333333D+1*nf2 
*
       x1L4cff = 5.6460905D+1*nf - 3.6213992D+0*nf2
       x1L3cff = 2.4755054D+2*nf - 4.0559671D+1*nf2 + 1.5802469D+0*nf3
*    
*  Known small-x coefficients 
*
       bfkl0  = - 8.3086173D+3
       bfkl1  = - 1.0691199D+5 - 9.9638304D+2*nf
*
       x0L6cff =  1.44D+2 - 2.7786008D+1*nf + 7.9012346D-1*nf2
       x0L5cff = -1.44D+2 - 1.6208066D+2*nf + 1.4380247D+1*nf2
       x0L4cff =  2.6165784D+4     - 3.3447551D+3*nf
     ,          + 9.1522635D+1*nf2 - 1.9753086D-1*nf3
*
*  The resulting part of the function
*
       P3gg01 =
     ,      + bfkl0* DL**3*YM
     ,      + bfkl1* DL**2*YM
     ,      + x0L6cff* DL**6
     ,      + x0L5cff* DL**5
     ,      + x0L4cff* DL**4
     ,      + Ccoeff* DL1
     ,      + Dcoeff - A4gluon
     ,      + x1L4cff* Y1*DL1**4
     ,      + x1L3cff* Y1*DL1**3
*
*  The selected approximations for nf = 3,...,6
*
       IF ( NF .EQ. 3 ) THEN
         P3ggApp1 = P3gg01
     ,      - 421311. * Y1*DL*YM
     ,      - 325557. * Y1*YM
     ,      + 1679790.* Y1
     ,      - 1456863.* Y1*Y
     ,      + 3246307.* Y1*DL
     ,      + 2026324.* DL*DL
     ,      + 549188. * DL**3
     ,      +   8337. * Y1*DL1
     ,      +  26718. * Y1*DL1*DL1
     ,      -  27049. * Y1*Y1*DL1**3
         P3ggApp2 = P3gg01
     ,      - 700113. * Y1*DL*YM
     ,      - 2300581.* Y1*YM
     ,      + 896407. * Y1*(1.+2.*Y)
     ,      - 162733. * Y1*Y*Y
     ,      - 2661862.* Y1*DL
     ,      + 196759. * DL*DL
     ,      - 260607. * DL**3
     ,      +  84068. * Y1*DL1
     ,      + 346318. * Y1*DL1*DL1
     ,      + 315725. * DL*DL1*DL1
       ELSE IF ( NF .EQ. 4 ) THEN
         P3ggApp1 = P3gg01
     ,      - 437084. * Y1*DL*YM
     ,      - 361570. * Y1*YM
     ,      + 1696070.* Y1
     ,      - 1457385.* Y1*Y
     ,      + 3195104.* Y1*DL
     ,      + 2009021.* DL*DL
     ,      + 544380. * DL**3
     ,      +  9938.  * Y1*DL1
     ,      +  24376. * Y1*DL1*DL1
     ,      -  22143. * Y1*Y1*DL1**3
         P3ggApp2 = P3gg01
     ,      - 706649. * Y1*DL*YM
     ,      - 2274637.* Y1*YM
     ,      + 836544. * Y1*(1.+2.*Y)
     ,      - 199929. * Y1*Y*Y
     ,      - 2683760.* Y1*DL
     ,      + 168802. * DL*DL
     ,      - 250799. * DL**3
     ,      +  36967. * Y1*DL1
     ,      +  24530. * Y1*DL1*DL1
     ,      -  71470. * Y1*Y1*DL1*DL1
       ELSE IF ( NF .EQ. 5 ) THEN
         P3ggApp1 = P3gg01
     ,      - 439426. * Y1*DL*YM
     ,      - 293679. * Y1*YM
     ,      + 1916281.* Y1
     ,      - 1615883.* Y1*Y
     ,      + 3648786.* Y1*DL
     ,      + 2166231.* DL*DL
     ,      + 594588. * DL**3
     ,      +  50406. * Y1*DL1
     ,      +  24692. * Y1*DL1*DL1
     ,      + 174067. * Y1*Y1*DL1
         P3ggApp2 = P3gg01
     ,      - 705978. *  Y1*DL*YM
     ,      - 2192234.* Y1*YM
     ,      + 1730508.* Y1*Y
     ,      + 353143. * Y1*(2.-Y*Y)
     ,      - 2602682.* Y1*DL
     ,      + 178960. * DL*DL
     ,      - 218133. * DL**3
     ,      +   2285. * Y1*DL1
     ,      +  19295. * Y1*DL1*DL1
     ,      -  13719. * Y1*Y1*DL1*DL1
       ELSE IF ( NF .EQ. 6 ) THEN
         P3ggApp1 = P3gg01
     ,      - 476018. * Y1*DL*YM
     ,      - 469289. * Y1*YM
     ,      + 2049351. * Y1
     ,      - 1589000. * Y1*Y
     ,      + 3185549. * Y1*DL
     ,      + 1994521. * DL*DL
     ,      + 527723. * DL**3
     ,      - 340674. * Y1*DL1
     ,      +  22460. * Y1*DL1*DL1
     ,      - 394556. * DL*DL1
         P3ggApp2 = P3gg01
     ,      - 709863. *  Y1*DL*YM
     ,      - 2134347.* Y1*YM
     ,      + 1605315.* Y1*Y
     ,      + 360743. * Y1*(2.-Y*Y)
     ,      - 2426250.* Y1*DL
     ,      + 230631. * DL*DL
     ,      - 185804. * DL**3
     ,      - 7992.9 * Y1*DL1
     ,      + 15918. * Y1*DL1*DL1
     ,      - 32771. * Y1*Y1*DL1
       ELSE
         WRITE(6,*) '  Error in function P3ggA: choice of nf   '
         CALL ABORT
       END IF
*
*  We return one of the two error-band representatives or their average
       IF ( IMOD .EQ. 1 ) THEN
         P3GGA = P3ggApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3GGA = P3ggApp2
       ELSE
         P3GGA = 0.5* ( P3ggApp1 + P3ggApp2 )
       END IF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular (soft) piece of P_gg^(3).
*   Note: A4gluon is provided by a common block set in P3GGA
*
       FUNCTION P3GGB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
       COMMON / P3GSOFT / A4gluon
*
       P3GGB  = A4gluon/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece of P_gg^(3).
*   Note: A4gluon is provided by a common block set in P3GGA
*
       FUNCTION P3GGC (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER IMOD, nf,nf2,nf3
       COMMON / P3GSOFT / A4gluon
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
*  The coefficient of delta(1-x), also called the virtual anomalous
*  dimension. nf^0 and nf^1 are still approximate, but the error at 
*  nf^1 is far too small to be relevant in this context.
*
       B4gluon =  68587.64        - 18143.983D0*nf 
     ,          + 423.81135D0*nf2 + 9.0672154D-1*nf3
       IF ( IMOD .EQ. 1 ) B4gluon = B4gluon - 0.2
       IF ( IMOD .EQ. 2 ) B4gluon = B4gluon + 0.2
*
       P3GGC = DLOG (1.D0-Y)* A4gluon + B4gluon
*
       RETURN
       END
*
* =================================================================av==


==> anc/xPgq3a.f <==
*
* ..File: xPgq3a.f   
*
* ..The 4-loop MSbar quark-to-gluon splitting function P_{gq}^(3) 
*    for the  evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..These are approximations for fixed  nf = 3,...,6  based on the 
*    first ten even moments together with small-x/large-x constraints.
*    The two sets indicating the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*   
* ..Reference: Four-loop splitting functions in QCD 
*              - The quark-to-gluon case -
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              arXiv:2404.09701 = Phys. Lett. B856 (2024) 138906
*
*   Update (nf = 6 added, nf = 3,4,5 slightly shifted at small x)  
*              Additional results on the four-loop
*                flavour-singlet splitting functions in QCD
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              preprint DESY-25-138, LTH 1410
*
* =====================================================================
*
*
       FUNCTION P3GQA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf,nf2,nf3
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(Y1)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
* Known large-x coefficients
       x1L5cff = 1.3443073E+1 - 5.4869684E-1*nf
       x1L4cff = 3.7539831E+2 - 3.4494742E+1*nf + 8.7791495E-1*nf2
       y1L5cff = 2.2222222E+1 - 5.4869684E-1*nf
       y1L4cff = 6.6242163E+2 - 4.7992684E+1*nf + 8.7791495E-1*nf2
*    
* x^-1 small-x coeff's, Casimir scaled from P_gg (approx. for bfkl1)
       bfkl0 =   - 8.3086173E+3 / 2.25
       bfkl1 = ( - 1.0691199E+5 - nf* 9.9638304E+2 ) / 2.25
*
* Small-x double-logs with x^0
       x0L6cff =   5.2235940E+1 - 7.3744856E+0*nf
       x0L5cff = - 2.9221399E+2 + 1.8436214E+0*nf
       x0L4cff =   7.3106077E+3 - 3.7887135E+2*nf - 3.2438957E+1*nf2
*
* The resulting part of the function
       P3gq01 =
     ,      + bfkl0*   YM*DL**3
     ,      + bfkl1*   YM*DL**2
     ,      + x0L6cff* DL**6
     ,      + x0L5cff* DL**5
     ,      + x0L4cff* DL**4
     ,      + x1L4cff* DL1**4
     ,      + x1L5cff* DL1**5
     ,      + y1L4cff* Y1*DL1**4
     ,      + y1L5cff* Y1*DL1**5
*
* The selected approximations for nf = 3,...,6
       IF ( NF .EQ. 3 ) THEN
         P3gqApp1 = P3GQ01
     ,      + 3.5*bfkl1*  YM*DL
     ,      - 27891.* YM*Y1
     ,      - 309124.
     ,      + 1056866.* Y*(2.-Y)
     ,      - 124735.* DL
     ,      - 16246.* DL**2
     ,      + 131175.* DL**3
     ,      + 4970.1*  DL1**3
     ,      + 60041.* DL1**2
     ,      + 343181.* DL1
     ,      - 958330.* DL*DL1
         P3gqApp2 = P3GQ01
     ,      + 7.*bfkl1* YM*DL       
     ,      - 1139334.* YM*Y1
     ,      + 143008.
     ,      - 290390.* Y*(2.-Y)
     ,      - 659492.* DL
     ,      + 303685.* DL**2
     ,      - 81867.*  DL**3
     ,      + 1811.8* DL1**3
     ,      -  465.9*  DL1**2
     ,      - 51206.* DL1
     ,      + 274249.* DL*DL1
       ELSE IF ( NF .EQ. 4 ) THEN
         P3gqApp1 = P3gq01
     ,      + 3.5*bfkl1*  YM*DL
     ,      - 8302.8* YM*Y1
     ,      - 347706.
     ,      + 1105306.* Y*(2.-Y)
     ,      - 127650.* DL
     ,      - 29728.* DL**2
     ,      + 137537.* DL**3
     ,      + 4658.1*  DL1**3
     ,      + 59205.* DL1**2
     ,      + 345513.* DL1
     ,      - 995120.* DL*DL1
         P3gqApp2 = P3gq01
     ,      + 7.*bfkl1* YM*DL       
     ,      - 1129822.* YM*Y1
     ,      + 108527.
     ,      - 254166.* Y*(2.-Y)
     ,      - 667254.* DL
     ,      + 293099.* DL**2
     ,      - 77437.*  DL**3
     ,      + 1471.3* DL1**3
     ,      - 1850.3*  DL1**2
     ,      - 52451.* DL1
     ,      + 248634.*  DL*DL1
       ELSE IF ( NF .EQ. 5 ) THEN
         P3gqApp1 = P3GQ01
     ,      + 3.5*bfkl1*  YM*DL
     ,      + 14035.* YM*Y1
     ,      - 384003.
     ,      + 1152711.* Y*(2.-Y)
     ,      - 126346.* DL
     ,      - 42967.* DL**2
     ,      + 144270.* DL**3
     ,      + 4385.5*  DL1**3
     ,      + 58688.* DL1**2
     ,      + 348988.* DL1
     ,      - 1031165.* DL*DL1
         P3gqApp2  = P3GQ01
     ,      + 7.*bfkl1* YM*DL       
     ,      - 1117561.* YM*Y1
     ,      + 76329.
     ,      - 218973.* Y*(2.-Y)
     ,      - 670799.* DL
     ,      + 282763.* DL**2
     ,      - 72633.*  DL**3
     ,      + 1170.0* DL1**3
     ,      - 2915.5*  DL1**2
     ,      - 52548.* DL1
     ,      + 223771.*  DL*DL1
       ELSE IF ( NF .EQ. 6 ) THEN
         P3gqApp1 = P3GQ01
     ,      + 3.5*bfkl1*  YM*DL
     ,      + 39203.* YM*Y1
     ,      - 417914.
     ,      + 1199042.* Y*(2.-Y)
     ,      - 120750.* DL
     ,      - 55941.* DL**2
     ,      + 151383.* DL**3
     ,      + 4149.2*  DL1**3
     ,      + 58466.* DL1**2
     ,      + 353589.* DL1
     ,      - 1066510.* DL*DL1
         P3gqApp2  = P3GQ01
     ,      + 7.*bfkl1* YM*DL       
     ,      - 1102470.* YM*Y1
     ,      + 46517.
     ,      - 184858.* Y*(2.-Y)
     ,      - 670056.* DL
     ,      + 272689.* DL**2
     ,      - 67453.*  DL**3
     ,      + 905.0 * DL1**3
     ,      - 3686.2*  DL1**2
     ,      - 51523.* DL1
     ,      + 199594.* DL*DL1
       ELSE
         WRITE(6,*) '  Error in function P3GQA: choice of nf   '
         CALL ABORT
       END IF
*
* We return one of the two error-band representatives or their average
       IF ( IMOD .EQ. 1 ) THEN
         P3GQA = P3gqApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3GQA = P3gqApp2
       ELSE
         P3GQA = 0.5* ( P3gqApp1 + P3gqApp2 )
       END IF
*
       RETURN
       END
*
* =================================================================av==


==> anc/xPps3a.f <==
*
* ..File: xPps3a.f   
*
* ..The 4-loop MSbar pure-singlet qq splitting function P_{qq,ps}^(3) 
*    for the  evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*    P_{qq}^(3) is obtained by adding P_{qq,ns}^(3)+
*
* ..These are approximations for fixed  nf = 3,...,6  based on the 
*    first ten even moments together with small-x/large-x constraints.
*    The two sets spanning the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*   
* ..Reference: Four-loop splitting functions in QCD 
*              - The quark-quark case - 
*              G. Falcioni, F. Herzog, S. Moch and A. Vogt
*              arXiv:2302.07593 = Phys. Lett. B842 (2023) 137944
*
*   Update (nf = 6 added):  
*              Additional results on the four-loop
*                flavour-singlet splitting functions in QCD
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              preprint DESY-25-138, LTH 1410
*
* =====================================================================
*
*
       FUNCTION P3PSA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(1.D0-Y)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
* Known large-x coefficients
       x1L4cff = - 5.6460905D+1*nf + 3.6213992D+0*nf2
       x1L3cff = - 2.4755054D+2*nf + 4.0559671D+1*nf2
     ,           - 1.5802469D+0*nf3
       y1L4cff = - 1.3168724E+1*nf
       y1L3cff = - 1.9911111E+2*nf + 1.3695473E+1*nf2
*    
* Known small-x coefficients
       bfkl1   =   1.7492273D+3*nf
       x0L6cff = - 7.5061728D+0*nf + 7.9012346D-1*nf2
       x0L5cff =   2.8549794D+1*nf + 3.7925926D+0*nf2
       x0L4cff = - 8.5480010D+2*nf + 7.7366255D+1*nf2
     ,           - 1.9753086D-1*nf3
*
* The resulting part of the function
       P3PS01 =
     ,      + bfkl1* DL**2*YM
     ,      + x0L6cff* DL**6
     ,      + x0L5cff* DL**5
     ,      + x0L4cff* DL**4
     ,      + x1L3cff* Y1*DL1**3
     ,      + x1L4cff* Y1*DL1**4
     ,      + y1L3cff* Y1*Y1*DL1**3
     ,      + y1L4cff* Y1*Y1*DL1**4
*
* The selected approximations for nf = 3,...,6
       IF ( NF .EQ. 3 ) THEN
         P3psApp1 = P3PS01
     ,      + 67731.* Y1*DL*YM
     ,      + 274100.* Y1*YM
     ,      - 104493.* Y1*(1.+2.*Y)
     ,      + 34403.* Y1*Y*Y
     ,      + 353656.* Y1*DL
     ,      + 10620.* DL**2
     ,      + 40006.* DL**3
     ,      - 7412.1* Y1*DL1
     ,      - 2365.1* Y1*DL1**2
     ,      + 1533.0* Y1*Y1*DL1**2
         P3psApp2  = P3PS01
     ,      + 54593.* Y1*DL*YM
     ,      + 179748.* Y1*YM
     ,      - 195263.* Y1
     ,      + 12789.* Y1*Y*(1.+Y)
     ,      + 4700.0* Y1*DL
     ,      - 103604.* DL**2
     ,      - 2758.3* DL**3
     ,      - 2801.2* Y1*DL1
     ,      - 1986.9* Y1*DL1**2
     ,      - 6005.9* Y1*Y1*DL1**2
       ELSE IF ( NF .EQ. 4 ) THEN
         P3psApp1 = P3PS01
     ,      + 90154.* Y1*DL*YM       
     ,      + 359084.* Y1*YM       
     ,      - 136319.* Y1*(1.+2.*Y)
     ,      + 45379.* Y1*Y*Y   
     ,      + 461167.* Y1*DL    
     ,      + 13869.* DL**2
     ,      + 52525.* DL**3   
     ,      - 7498.2* Y1*DL1    
     ,      - 2491.5* Y1*DL1**2 
     ,      + 1727.2* Y1*Y1*DL1**2
         P3psApp2  = P3PS01
     ,      + 72987.* Y1*DL*YM       
     ,      + 235802.* Y1*YM       
     ,      - 254921.* Y1   
     ,      + 17138.* Y1*Y*(1.+Y)
     ,      + 5212.9* Y1*DL    
     ,      - 135378.* DL**2   
     ,      - 3350.9* DL**3
     ,      - 1472.7* Y1*DL1    
     ,      - 1997.2* Y1*DL1**2 
     ,      - 8123.3* Y1*Y1*DL1**2
       ELSE IF ( NF .EQ. 5 ) THEN
         P3psApp1 = P3PS01
     ,      + 112481.* Y1*DL*YM
     ,      + 440555.* Y1*YM
     ,      - 166581.* Y1*(1.+2.*Y)
     ,      + 56087.* Y1*Y*Y
     ,      + 562992.* Y1*DL
     ,      + 16882.* DL**2
     ,      + 64577.* DL**3
     ,      - 6570.1* Y1*DL1
     ,      - 2365.7* Y1*DL1**2
     ,      + 1761.7* Y1*Y1*DL1**2
         P3psApp2  = P3PS01
     ,      + 91468.* Y1*DL*YM
     ,      + 289658.* Y1*YM
     ,      - 311749.* Y1
     ,      + 21521.* Y1*Y*(1.+Y)
     ,      + 4908.9* Y1*DL
     ,      - 165795.* DL**2
     ,      - 3814.9* DL**3
     ,      +  804.5* Y1*DL1
     ,      - 1760.8* Y1*DL1**2
     ,      - 10295.* Y1*Y1*DL1**2
       ELSE IF ( NF .EQ. 6 ) THEN
         P3psApp1 = P3PS01
     ,      + 134701.* Y1*DL*YM
     ,      + 518318.* Y1*YM
     ,      - 195241.* Y1*(1.+2.*Y)
     ,      + 66517.* Y1*Y*Y
     ,      + 658832.* Y1*DL
     ,      + 19605.* DL**2
     ,      + 76125.* DL**3
     ,      - 4734.5* Y1*DL1
     ,      - 2035.2* Y1*DL1**2
     ,      + 1633.1* Y1*Y1*DL1**2
         P3psApp2  = P3PS01
     ,      + 110032.* Y1*DL*YM
     ,      + 341158.* Y1*YM
     ,      - 365676.* Y1
     ,      + 25934.* Y1*Y*(1.+Y)
     ,      + 3614.4* Y1*DL
     ,      - 194868.* DL**2
     ,      - 4172.2* DL**3
     ,      + 3924.3* Y1*DL1
     ,      - 1324.9* Y1*DL1**2
     ,      - 12520.* Y1*Y1*DL1**2
       ELSE
         WRITE(6,*) '  Error in function P3PSA: choice of nf   '
         CALL ABORT
       END IF
*
* We return one of the two error-band representatives or their average
       IF ( IMOD .EQ. 1 ) THEN
         P3PSA = P3psApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3PSA = P3psApp2
       ELSE
         P3PSA = 0.5* ( P3psApp1 + P3psApp2 )
       END IF
*
       RETURN
       END
*
* =================================================================av==


==> anc/xPqg3a.f <==
*
* ..File: xpqg3p.f   
*
* ..The 4-loop MSbar gluon-to-quark splitting function P_{qg}^(3) 
*    for the  evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..These are approximations for fixed  nf = 3,...,6  based on the 
*    first ten even moments together with small-x/large-x constraints.
*    The two sets indicating the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*   
* ..Reference: Four-loop splitting functions in QCD 
*              - The gluon-to-quark case -
*              G. Falcioni, F. Herzog, S. Moch and A. Vogt
*              arXiv:2307.04158 = Phys. Lett. B846 (2023) 138215
*
* ..Update (nf = 6 added):  
*              Additional results on the four-loop
*                flavour-singlet splitting functions in QCD
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              preprint DESY-25-138, LTH 1410
*
* =====================================================================
*
*
       FUNCTION P3QGA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf,nf2,nf3
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(1.D0-Y)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
* Known large-x coefficients
       x1L5cff =   1.8518519D+0*nf - 4.1152263D-1*nf2
       x1L4cff =   3.5687794D+1*nf - 3.5116598D+0*nf2
     ,           - 8.2304527D-2*nf3
       y1L5cff =   2.8806584D+0*nf + 8.2304527D-1*nf2
       y1L4cff = - 4.0511391D+1*nf + 5.5418381D+0*nf2
     ,           + 1.6460905D-1*nf3  
*    
* Known small-x coefficients
       bfkl1   =   3.9357613D+3*nf
       x0L6cff = - 1.9588477D+1*nf + 2.7654321D+0*nf2
       x0L5cff =   2.1573663D+1*nf + 1.7244444D+1*nf2
       x0L4cff = - 2.8667643D+3*nf + 3.0122403D+2*nf2
     ,           + 4.1316872D+0*nf3 
*
* The resulting part of the function
       P3QG01 =
     ,      + bfkl1*   YM*DL**2
     ,      + x0L6cff* DL**6
     ,      + x0L5cff* DL**5
     ,      + x0L4cff* DL**4
     ,      + x1L4cff* DL1**4
     ,      + x1L5cff* DL1**5
     ,      + y1L4cff* Y1*DL1**4
     ,      + y1L5cff* Y1*DL1**5
*
* The selected approximations for nf = 3,...,6
       IF ( NF .EQ. 3 ) THEN
         P3qgApp1 = P3QG01
     ,      + 187500.* YM*DL       
     ,      + 826060.* YM*Y1       
     ,      - 150474.
     ,      + 226254.* Y*(2.-Y)
     ,      + 577733.* DL    
     ,      - 180747.* DL**2
     ,      + 95411.* DL**3   
     ,      +  119.8* DL1**3    
     ,      + 7156.3* DL1**2 
     ,      + 45790.* DL1
     ,      - 95682.* DL*DL1
         P3qgApp2  = P3QG01
     ,      + 135000.* YM*DL
     ,      + 484742.* YM*Y1
     ,      - 11627.
     ,      - 187478.* Y*(2.-Y)
     ,      + 413512.* DL
     ,      - 82500.* DL**2
     ,      + 29987.* DL**3
     ,      -  850.1* DL1**3
     ,      - 11425.* DL1**2
     ,      - 75323.* DL1
     ,      + 282836.* DL*DL1
       ELSE IF ( NF .EQ. 4 ) THEN
         P3qgApp1 = P3QG01
     ,      + 250000.* YM*DL       
     ,      + 1089180.* YM*Y1       
     ,      - 241088.
     ,      + 342902.* Y*(2.-Y)
     ,      + 720081.* DL    
     ,      - 247071.* DL**2
     ,      + 126405.* DL**3   
     ,      +  272.4* DL1**3    
     ,      + 10911.* DL1**2 
     ,      + 60563.* DL1
     ,      - 161448.* DL*DL1
         P3qgApp2  = P3QG01
     ,      + 180000.* YM*DL
     ,      + 634090.* YM*Y1
     ,      - 55958.
     ,      - 208744.* Y*(2.-Y)
     ,      + 501120.* DL
     ,      - 116073.* DL**2
     ,      + 39173.* DL**3
     ,      - 1020.8* DL1**3
     ,      - 13864.* DL1**2
     ,      - 100922.* DL1
     ,      + 343243.* DL*DL1
       ELSE IF ( NF .EQ. 5 ) THEN
         P3qgApp1 = P3QG01
     ,      + 312500.* YM*DL       
     ,      + 1345700.* YM*Y1       
     ,      - 350466.
     ,      + 480028.* Y*(2.-Y)
     ,      + 837903.* DL    
     ,      - 315928.* DL**2
     ,      + 157086.* DL**3   
     ,      +  472.7* DL1**3    
     ,      + 15415.* DL1**2 
     ,      + 75644.* DL1
     ,      - 244869.* DL*DL1
         P3qgApp2  = P3QG01
     ,      + 225000.* YM*DL
     ,      + 776837.* YM*Y1
     ,      - 119054.
     ,      - 209530.* Y*(2.-Y)
     ,      + 564202.* DL
     ,      - 152181.* DL**2
     ,      + 48046.* DL**3
     ,      - 1143.8* DL1**3
     ,      - 15553.* DL1**2
     ,      - 126212.* DL1
     ,      + 385995.* DL*DL1
       ELSE IF ( NF .EQ. 6 ) THEN
         P3qgApp1 = P3QG01
     ,      + 375000.* YM*DL       
     ,      + 1595330.* YM*Y1       
     ,      - 477729.
     ,      + 637552.* Y*(2.-Y)
     ,      + 931556.* DL    
     ,      - 387017.* DL**2
     ,      + 187509.* DL**3   
     ,      +  715.5* DL1**3    
     ,      + 20710.* DL1**2 
     ,      + 91373.* DL1
     ,      - 346374.* DL*DL1
         P3qgApp2  = P3QG01
     ,      + 270000.* YM*DL
     ,      + 912695.* YM*Y1
     ,      - 200034.
     ,      - 189918.* Y*(2.-Y)
     ,      + 603114.* DL
     ,      - 190521.* DL**2
     ,      + 56661.* DL**3
     ,      - 1224.3* DL1**3
     ,      - 16453.* DL1**2
     ,      - 150856.* DL1
     ,      + 410661.* DL*DL1
       ELSE
         WRITE(6,*) '  Error in function P3PSA: choice of nf   '
         CALL ABORT
       END IF
*
* We return one of the two error-band representatives or their average
       IF ( IMOD .EQ. 1 ) THEN
         P3QGA = P3qgApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3QGA = P3qgApp2
       ELSE
         P3QGA = 0.5* ( P3qgApp1 + P3qgApp2 )
       END IF
*
       RETURN
       END
*
* =================================================================av==

